Evaluating kernels on Xeon Phi to accelerate Gysela application

This work describes the challenges presented by porting parts ofthe Gysela code to the Intel Xeon Phi coprocessor, as well as techniques used for optimization, vectorization and tuning that can be applied to other applications. We evaluate the performance of somegeneric micro-benchmark on Phi versus Intel Sandy Bridge. Several interpolation kernels useful for the Gysela application are analyzed and the performance are shown. Some memory-bound and compute-bound kernels are accelerated by a factor 2 on the Phi device compared to Sandy architecture. Nevertheless, it is hard, if not impossible, to reach a large fraction of the peek performance on the Phi device,especially for real-life applications as Gysela. A collateral benefit of this optimization and tuning work is that the execution time of Gysela (using 4D advections) has decreased on a standard architecture such as Intel Sandy Bridge.

==> clean.sh <==
#!/bin/sh

rm -f *.log *.aux *~ *blg ../tmp/*~
if [ "$1" = "clean" ]; then
  rm -f mic-esaim.pdf
fi


==> code/lag1d.c <==
#pragma omp parallel for collapse(3)
 for (x1=0; x1<Nx1; x1++) {
  for (x2=0; x2<Nx2; x2++) {
   for (x3=0; x3<Nx3; x3++) {
#pragma vector nontemporal (f1)
#pragma vector always  
    for (x4=0; x4<Nx4; x4++) {
     access_f(f1,x4,x3,x2,x1) = // OUTPUT data f1
       coef1 * access_f(f0,x4-1,x3,x2,x1) + // INPUT data f0
       coef2 * access_f(f0,x4  ,x3,x2,x1) + 
       coef3 * access_f(f0,x4+1,x3,x2,x1) + 
       coef4 * access_f(f0,x4+2,x3,x2,x1);  
    } } } }


#pragma omp parallel for collapse(3)
 for (x1=0; x1<Nx1; x1++) {
  for (x2=0; x2<Nx2; x2++) {
   for (x3=0; x3<Nx3; x3++) {
    for (x4=0; x4<Nx4; x4+=8) {
      ptread = &(access_f(f0,x4,x3,x2,x1));
      // read input data
      tmpr2 = _mm512_load_pd  (ptread);
      tmpr1 = _mm512_loadunpacklo_pd(tmpr1, ptread-1);
      tmpr1 = _mm512_loadunpackhi_pd(tmpr1, ptread-1+8);
      tmpr3 = _mm512_loadunpacklo_pd(tmpr3, ptread+1);
      tmpr3 = _mm512_loadunpackhi_pd(tmpr3, ptread+1+8);
      tmpr4 = _mm512_loadunpacklo_pd(tmpr4, ptread+2);
      tmpr4 = _mm512_loadunpackhi_pd(tmpr4, ptread+2+8);
      // 1+2+2+2=7 flop per loop iteration
      tmpw = _mm512_mul_pd(tmpr1,coeff1);
      tmpw = _mm512_fmadd_pd(tmpr2,coeff2,tmpw);
      tmpw = _mm512_fmadd_pd(tmpr3,coeff3,tmpw);
      tmpw = _mm512_fmadd_pd(tmpr4,coeff4,tmpw);
      // write output data
     _mm512_store_pd (&(access_f(f1,x4,x3,x2,x1)), tmpw);
    } } } }


==> code/lag2d.c <==
#pragma omp parallel for collapse(3)
 for (x1=0; x1<Nx1; x1++) {
  for (x2=0; x2<Nx2; x2++) {
   for (x3=0; x3<Nx3; x3++) {
#pragma vector nontemporal (f1)
#pragma vector always  
    for (x4=0; x4<Nx4; x4++) {
     access_f(f1,x4,x3,x2,x1) = 
       coefb1 * (coefa1 * access_f(f0,x4-1,x3-1,x2,x1) + 
		 coefa2 * access_f(f0,x4  ,x3-1,x2,x1) + 
		 coefa3 * access_f(f0,x4+1,x3-1,x2,x1) + 
		 coefa4 * access_f(f0,x4+2,x3-1,x2,x1)  ) +  
       coefb2 * (coefa1 * access_f(f0,x4-1,x3  ,x2,x1) + 
		 coefa2 * access_f(f0,x4  ,x3  ,x2,x1) + 
		 coefa3 * access_f(f0,x4+1,x3  ,x2,x1) + 
		 coefa4 * access_f(f0,x4+2,x3  ,x2,x1)  )  +
       coefb3 * (coefa1 * access_f(f0,x4-1,x3+1,x2,x1) + 
		 coefa2 * access_f(f0,x4  ,x3+1,x2,x1) + 
		 coefa3 * access_f(f0,x4+1,x3+1,x2,x1) + 
		 coefa4 * access_f(f0,x4+2,x3+1,x2,x1)  )  +
       coefb4 * (coefa1 * access_f(f0,x4-1,x3+2,x2,x1) + 
		 coefa2 * access_f(f0,x4  ,x3+2,x2,x1) + 
		 coefa3 * access_f(f0,x4+1,x3+2,x2,x1) + 
		 coefa4 * access_f(f0,x4+2,x3+2,x2,x1)  )  
       } } } }




==> compile.sh <==
#!/bin/sh

pdflatex mic-esaim.tex 
bibtex mic-esaim
pdflatex mic-esaim.tex 


